Simple, Light, Yet Formally Verified, Global Common Subexpression Elimination and Loop-Invariant Code Motion

We present an approach for implementing a formally certified loop-invariant code motion optimization by composing an unrolling pass and a formally certified yet efficient global subexpression elimination.This approach is lightweight: each pass comes with a simple and independent proof of correctness.Experiments show the approach significantly narrows the performance gap between the CompCert certified compiler and state-of-the-art optimizing compilers.Our static analysis employs an efficient yet verified hashed set structure, resulting in fast compilation.

==> benchmark_data/csv_to_tex.py <==
#!/usr/bin/env python3
import csv
import sys
csv.register_dialect('skipspace', skipinitialspace=True)

def number(x):
    return "{:.2f}".format(x)

with open(sys.argv[1],newline='') as csvfile:
    with open(sys.argv[2], 'w') as texfile:
        csvreader = csv.DictReader(csvfile, dialect='skipspace')
        for row in csvreader:
            baseline=float(row['.ccomp.nossa.nocse3'])
            nossa_cse3=float(row['.ccomp.nossa.cse3'])  / baseline
            nossa_cse3_unroll_rotate=float(row['.ccomp.nossa.cse3.unroll_rotate'])  / baseline
            ssa_nocse3=float(row['.ccomp.ssa.nocse3'])  / baseline
            ssa_nocse3_unroll_rotate=float(row['.ccomp.ssa.nocse3.unroll_rotate'])  / baseline
            gcc_O1=float(row['.gcc.O1'])  / baseline
            gcc_O2=float(row['.gcc.O2'])  / baseline
            output=[row['benches'].replace('_', '\_'),
                    number(nossa_cse3), number(ssa_nocse3),
                    number(nossa_cse3_unroll_rotate), number(ssa_nocse3_unroll_rotate),
                    number(gcc_O1), number(gcc_O2)]
            texfile.write(" & ".join(output) + "\\\\\n")


==> compile_speed/obtain_results.sh <==
wc -l ran*/func.c | grep -v total | sed -e 's/ ran.*//' > loc.dat
grep 's  Register allocation' ran*/func.ccomp.target.log | sed -e 's/.*://' -e 's/s.*//' >  regalloc.dat
grep 's  CSE2' ran*/func.ccomp2.target.log| sed -e 's/.*://' -e 's/s.*//' > cse2.dat
grep 's  CSE3' ran*/func.ccomp.target.log| sed -e 's/.*://' -e 's/s.*//' > cse3.dat
grep 's  RTL normalization' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' >  rtlnorm.dat
grep 's  RTL unreachable code elimination' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' >  rtlunreach.dat
grep 's  SSA generation' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' > ssagen.dat
grep 's  GVN optimization' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' >  gvn.dat
grep 's  SCCP optimization' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' >  sccp.dat
grep 's  CSSA generation' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' > cssagen.dat
grep 's  RTLpargen' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' > rtlpargen.dat
grep 's  RTLparcleanup' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' > rtlparcleanup.dat
grep 's  RTLdpar' ran*/func.ccompssa.target.log | sed -e 's/.*://' -e 's/s.*//' > rtldpar.dat

paste loc.dat cse2.dat cse3.dat regalloc.dat cssagen.dat gvn.dat rtldpar.dat rtlnorm.dat rtlparcleanup.dat rtlpargen.dat rtlunreach.dat sccp.dat ssagen.dat > yarpgen.dat

